Focus Is All You Need: Loss Functions For Event-based Vision

Event cameras are novel vision sensors that output pixel-level brightness changes ("events") instead of traditional video frames. These asynchronous sensors offer several advantages over traditional cameras, such as, high temporal resolution, very high dynamic range, and no motion blur. To unlock the potential of such sensors, motion compensation methods have been recently proposed. We present a collection and taxonomy of twenty two objective functions to analyze event alignment in motion compensation approaches (Fig. 1). We call them Focus Loss Functions since they have strong connections with functions used in traditional shape-from-focus applications. The proposed loss functions allow bringing mature computer vision tools to the realm of event cameras. We compare the accuracy and runtime performance of all loss functions on a publicly available dataset, and conclude that the variance, the gradient and the Laplacian magnitudes are among the best loss functions. The applicability of the loss functions is shown on multiple tasks: rotational motion, depth and optical flow estimation. The proposed focus loss functions allow to unlock the outstanding properties of event cameras.

==> images/local_scores/boxes/plot_local_scores.m <==
clc, close all, clear

%% Colormap
%cmap = jet(256);
cmap = parula(256);

%% Image area Exponential
folder = 'area_exp_one';
img_prefix = 'area_exp_11_';
idx = [4, 42];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area Gaussian
folder = 'area_gauss_one';
img_prefix = 'area_gauss_11_';
idx = [4, 66];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area arctan
folder = 'area_arctan_one';
img_prefix = 'area_arctan_11_';
idx = [4, 58];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));

filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);
% figure, imagesc(im1,[0,255]), colormap jet;

filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);
% figure, imagesc(im2,[0,255]), colormap jet;

%% Image area tanh
folder = 'area_tanh_one';
img_prefix = 'area_tanh_11_';
idx = [4, 34];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Local variance
folder = 'local_variance';
img_prefix = 'local_variance_11_';
idx = [10, 82];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Local MS
folder = 'local_MS';
img_prefix = 'local_MS_11_';
idx = [4, 54];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Local MAD
folder = 'local_MAD';
img_prefix = 'local_MAD_11_';
idx = [10, 72];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance
folder = 'variance';
img_prefix = 'var_11_';
idx = [4, 50];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% MS
folder = 'MS';
img_prefix = 'MS_11_';
idx = [4, 58];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% MAD
folder = 'MAD';
img_prefix = 'MAD_11_';
idx = [4, 42];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Entropy
folder = 'entropy_smooth';
img_prefix = 'entropy_11_';
idx = [4, 50];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Entropy non-smooth
folder = 'entropy_nonsmooth';
img_prefix = 'entropy_11_';
idx = [4, 50];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Moran index
folder = 'moranI';
img_prefix = 'moranI_11_';
idx = [4, 16];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Geary's C
folder = 'gearyC';
img_prefix = 'gearyC_11_';
idx = [4, 16];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Laplacian
folder = 'Laplacian';
img_prefix = 'laplacian_11_';
idx = [10, 62];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Gradient Magnitude
folder = 'gradmag';
img_prefix = 'gradmag_11_';
idx = [4, 45];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Hessian
folder = 'HessianFro';
img_prefix = 'hess_11_';
idx = [10, 62];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% LoG
folder = 'LoG';
img_prefix = 'LoG_11_';
idx = [4, 42];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% DoG
folder = 'DoG';
img_prefix = 'DoG_11_';
idx = [4, 50];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance of Laplacian
folder = 'var_lap';
img_prefix = 'var_lap_11_';
idx = [10, 183];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Variance of Gradient magnitude
folder = 'var_grad';
img_prefix = 'var_grad_11_';
idx = [4, 91];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Variance of Squared Gradient magnitude
folder = 'var_gradsq';
img_prefix = 'var_gradsq_11_';
idx = [4, 91];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance of mean timestamp on pixel
folder = 'var_ave_time';
img_prefix = 'var_11_';
idx = [4, 61];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


==> images/local_scores/dynamic/plot_local_scores.m <==
clc, close all, clear

%% Colormap
%cmap = jet(256);
cmap = parula(256);

%% Image area Exponential
folder = 'area_exp_half';
img_prefix = 'area_exp_11_';
idx = [4, 185];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area Gaussian
folder = 'area_gauss_half';
img_prefix = 'area_gauss_11_';
idx = [4, 116];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area arctan
folder = 'area_arctan_half';
img_prefix = 'area_arctan_11_';
idx = [4, 161];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));

filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);
% figure, imagesc(im1,[0,255]), colormap jet;

filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);
% figure, imagesc(im2,[0,255]), colormap jet;

%% Image area tanh
folder = 'area_tanh_half';
img_prefix = 'area_tanh_11_';
idx = [4, 110];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area Exponential
folder = 'area_exp_one';
img_prefix = 'area_exp_11_';
idx = [4, 111];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area Gaussian
folder = 'area_gauss_one';
img_prefix = 'area_gauss_11_';
idx = [4, 208];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area arctan
folder = 'area_arctan_one';
img_prefix = 'area_arctan_11_';
idx = [4, 63];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));

filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);
% figure, imagesc(im1,[0,255]), colormap jet;

filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);
% figure, imagesc(im2,[0,255]), colormap jet;

%% Image area tanh
folder = 'area_tanh_one';
img_prefix = 'area_tanh_11_';
idx = [4, 170];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Local variance
folder = 'local_variance';
img_prefix = 'local_variance_11_';
idx = [4, 180];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Local MS
folder = 'local_MS';
img_prefix = 'local_MS_11_';
idx = [4, 104];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Local MAD
folder = 'local_MAD';
img_prefix = 'local_MAD_11_';
idx = [10, 257];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance
folder = 'variance';
img_prefix = 'var_11_';
idx = [4, 54];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% MS
folder = 'MS';
img_prefix = 'MS_11_';
idx = [4, 100];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% MAD
folder = 'MAD';
img_prefix = 'MAD_11_';
idx = [4, 88];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Entropy
folder = 'entropy_smooth';
img_prefix = 'entropy_11_';
idx = [4, 57];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Entropy non-smooth
folder = 'entropy_nonsmooth';
img_prefix = 'entropy_11_';
idx = [4, 57];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Moran index
folder = 'moranI';
img_prefix = 'moranI_11_';
idx = [4, 35];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Geary's C
folder = 'gearyC';
img_prefix = 'gearyC_11_';
idx = [4, 61];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Laplacian
folder = 'Laplacian';
img_prefix = 'laplacian_11_';
idx = [4, 183];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Gradient Magnitude
folder = 'gradmag';
img_prefix = 'gradmag_11_';
idx = [4, 162];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Hessian
folder = 'HessianFro';
img_prefix = 'hess_11_';
idx = [10, 194];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% LoG
folder = 'LoG';
img_prefix = 'LoG_11_';
idx = [4, 212];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% DoG
folder = 'DoG';
img_prefix = 'DoG_11_';
idx = [4, 185];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance of Laplacian
folder = 'var_lap';
img_prefix = 'var_lap_11_';
idx = [4, 152];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Variance of Laplacian
folder = 'var_grad';
img_prefix = 'var_grad_11_';
idx = [4, 171];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Variance of Laplacian
folder = 'var_gradsq';
img_prefix = 'var_gradsq_11_';
idx = [4, 242];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance of mean timestamp on pixel
folder = 'var_ave_time';
img_prefix = 'var_11_';
idx = [4, 264];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


==> images/local_scores/dynamic_jet/plot_local_scores.m <==
clc, close all, clear

%% Colormap
cmap = jet(256);
%cmap = parula(256);

%% Image area Exponential
folder = 'area_exp_one';
img_prefix = 'area_exp_11_';
idx = [4, 111];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area Gaussian
folder = 'area_gauss_one';
img_prefix = 'area_gauss_11_';
idx = [4, 208];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Image area arctan
folder = 'area_arctan_one';
img_prefix = 'area_arctan_11_';
idx = [4, 63];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));

filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);
% figure, imagesc(im1,[0,255]), colormap jet;

filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);
% figure, imagesc(im2,[0,255]), colormap jet;

%% Image area tanh
folder = 'area_tanh_one';
img_prefix = 'area_tanh_11_';
idx = [4, 170];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Local variance
folder = 'local_variance';
img_prefix = 'local_variance_11_';
idx = [4, 180];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Local MS
folder = 'local_MS';
img_prefix = 'local_MS_11_';
idx = [4, 104];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Local MAD
folder = 'local_MAD';
img_prefix = 'local_MAD_11_';
idx = [10, 257];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance
folder = 'variance';
img_prefix = 'var_11_';
idx = [4, 54];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% MS
folder = 'MS';
img_prefix = 'MS_11_';
idx = [4, 100];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% MAD
folder = 'MAD';
img_prefix = 'MAD_11_';
idx = [4, 88];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Entropy
folder = 'entropy_smooth';
img_prefix = 'entropy_11_';
idx = [4, 57];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Entropy non-smooth
folder = 'entropy_nonsmooth';
img_prefix = 'entropy_11_';
idx = [4, 57];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Moran index
folder = 'moranI';
img_prefix = 'moranI_11_';
idx = [4, 35];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Geary's C
folder = 'gearyC';
img_prefix = 'gearyC_11_';
idx = [4, 61];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Laplacian
folder = 'Laplacian';
img_prefix = 'laplacian_11_';
idx = [4, 183];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Gradient Magnitude
folder = 'gradmag';
img_prefix = 'gradmag_11_';
idx = [4, 162];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Hessian
folder = 'HessianFro';
img_prefix = 'hess_11_';
idx = [10, 194];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% LoG
folder = 'LoG';
img_prefix = 'LoG_11_';
idx = [4, 212];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% DoG
folder = 'DoG';
img_prefix = 'DoG_11_';
idx = [4, 185];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance of Laplacian
folder = 'var_lap';
img_prefix = 'var_lap_11_';
idx = [4, 152];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Variance of Laplacian
folder = 'var_grad';
img_prefix = 'var_grad_11_';
idx = [4, 171];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

%% Variance of Laplacian
folder = 'var_gradsq';
img_prefix = 'var_gradsq_11_';
idx = [4, 242];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);


%% Variance of mean timestamp on pixel
folder = 'var_ave_time';
img_prefix = 'var_11_';
idx = [4, 264];

im1 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '.png']));
filename1 = fullfile(folder,[img_prefix, num2str(idx(1),'%04d'), '_support.png']);
imwrite( im1, cmap, filename1);

im2 = 255 - imread(fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '.png']));
filename2 = fullfile(folder,[img_prefix, num2str(idx(2),'%04d'), '_support.png']);
imwrite( im2, cmap, filename2);

